Simple Modulo can Significantly Outperform Deep Learning-based Deepcode

Deepcode (H.Kim et al.2018) is a recently suggested Deep Learning-based scheme for communication over the AWGN channel with noisy feedback, claimed to be superior to all previous schemes in the literature. Deepcode's use of nonlinear coding (via Deep Learning) has been inspired by known shortcomings (Y.-H. Kim et al 2007) of linear feedback schemes. In 2014, we presented a nonlinear feedback coding scheme based on a combination of the classical SK scheme and modulo-arithmetic, using a small number of elementary operations without any type of neural network. This Modulo-SK scheme has been omitted from the performance comparisons made in the Deepcode paper, due to its use of common randomness (dither), and in a later version since it was incorrectly interpreted as a variable-length coding scheme. However, the dither in Modulo-SK was used only for the standard purpose of tractable performance analysis, and is not required in practice. In this short note, we show that a fully-deterministic Modulo-SK (without dithering) can outperform Deepcode. For example, to attain an error probability of 10^(-4) at rate 1/3 Modulo-SK requires 3dB less feedback SNR than Deepcode. To attain an error probability of 10^(-6) with noiseless feedback, Deepcode requires 150 rounds of communication, whereas Modulo-SK requires only 15 rounds, even if the feedback is noisy (with 27dB SNR). We further address the numerical stability issues of the original SK scheme reported in the Deepcode paper, and explain how they can be avoided. We augment this report with an online-available, fully-functional Matlab simulation for both the classical and Modulo-SK schemes. Finally, note that Modulo-SK is by no means claimed to be the best possible solution; in particular, using deep learning in conjunction with modulo-arithmetic might lead to better designs, and remains a fascinating direction for future research.

==> DrawFig5Left.m <==
starttime = tic;
nPAMsyms = 1e6;      % number of PAM symbols
N = 39;           % number of SK iterations
R = 1/3;          % rate

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% find an SNR which provides the target BER
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
DsnrdBVec = [14.2,14.5:0.5:20];      % the ratio between feedback SNR and feedforward SNR

PeTargetPerDSNR = zeros(size(DsnrdBVec));
maxerr = qfunc(sqrt(3));
PeTargetVec = logspace(log10(maxerr),-9,1000);
% for Petarget
for ii = 1:length(DsnrdBVec)
    chanSNRvec = zeros(size(PeTargetVec));
    for jj = 1:length(PeTargetVec)
        [snrShannondB,CapGapdB,success] = calcSNRworkPoint(N,R,DsnrdBVec(ii),PeTargetVec(jj));
        if success
            chanSNRvec(jj) = snrShannondB + CapGapdB;
        else
            chanSNRvec(jj) = inf;
        end
    end
    [~,maxind] = max(find(chanSNRvec<0));
    if isempty(maxind)
        PeTargetPerDSNR(ii) = maxerr;
    else
        PeTargetPerDSNR(ii) = PeTargetVec(maxind);
    end
end

semilogy(DsnrdBVec,PeTargetPerDSNR);
hold on;
grid;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% Simulation
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
nbits = nPAMsyms*R*N; % number of simulated bits
BERvec = zeros(size(DsnrdBVec));
snrdB = 0;
for ii = 1:length(DsnrdBVec)
     BERvec(ii) = ModuloSKenv(nbits,N,R,snrdB,DsnrdBVec(ii),PeTargetPerDSNR(ii)); 
end
hold on;
semilogy(DsnrdBVec,BERvec,'r');
semilogy([0,20],[1,1]*1e-3/50,'k-.');
semilogy([0,20],[1,1]*0.0012,'k--');
axis([0,20,1e-7,1])
legend('Predicted BER','Simulated BER','metaconverse for K = 50','metaconverse for K = 13');
xlabel('SNR of feedback channel','FontSize',24);
ylabel('BER','FontSize',24);
toc(starttime)
% nPAMsyms = 1e7 runtime is 346 seconds and BER of 1e-6 is smooth
% Take nPAMsyms = 1e8

% Getting the meta converse bound without feedback addpath spectre-master\awgn\
% converse(150,1e-3,1)/150 = 0.333 % for n = 150. the BER is lower bounded
% by 1e-3/50


% for n = 39
% ep = 0.0155;n = 39;converse(n,ep,1)/n
% ans = 0.3334
% ep/(n/3)=  0.0012





==> Modulo SK vs. Deepcode (4)/DrawFig5Left.m <==
starttime = tic;
nPAMsyms = 1e6;      % number of PAM symbols
N = 39;           % number of SK iterations
R = 1/3;          % rate

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% find an SNR which provides the target BER
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
DsnrdBVec = [14.2,14.5:0.5:20];      % the ratio between feedback SNR and feedforward SNR

PeTargetPerDSNR = zeros(size(DsnrdBVec));
maxerr = qfunc(sqrt(3));
PeTargetVec = logspace(log10(maxerr),-9,1000);
% for Petarget
for ii = 1:length(DsnrdBVec)
    chanSNRvec = zeros(size(PeTargetVec));
    for jj = 1:length(PeTargetVec)
        [snrShannondB,CapGapdB,success] = calcSNRworkPoint(N,R,DsnrdBVec(ii),PeTargetVec(jj));
        if success
            chanSNRvec(jj) = snrShannondB + CapGapdB;
        else
            chanSNRvec(jj) = inf;
        end
    end
    [~,maxind] = max(find(chanSNRvec<0));
    if isempty(maxind)
        PeTargetPerDSNR(ii) = maxerr;
    else
        PeTargetPerDSNR(ii) = PeTargetVec(maxind);
    end
end

semilogy(DsnrdBVec,PeTargetPerDSNR);
hold on;
grid;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% Simulation
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
nbits = nPAMsyms*R*N; % number of simulated bits
BERvec = zeros(size(DsnrdBVec));
snrdB = 0;
for ii = 1:length(DsnrdBVec)
     BERvec(ii) = ModuloSKenv(nbits,N,R,snrdB,DsnrdBVec(ii),PeTargetPerDSNR(ii)); 
end
hold on;
semilogy(DsnrdBVec,BERvec,'r');
semilogy([0,20],[1,1]*1e-3/50,'k-.');
semilogy([0,20],[1,1]*0.0012,'k--');
axis([0,20,1e-7,1])
legend('Predicted BER','Simulated BER','metaconverse for K = 50','metaconverse for K = 13');
xlabel('SNR of feedback channel','FontSize',24);
ylabel('BER','FontSize',24);
toc(starttime)
% nPAMsyms = 1e7 runtime is 346 seconds and BER of 1e-6 is smooth
% Take nPAMsyms = 1e8

% Getting the meta converse bound without feedback addpath spectre-master\awgn\
% converse(150,1e-3,1)/150 = 0.333 % for n = 150. the BER is lower bounded
% by 1e-3/50


% for n = 39
% ep = 0.0155;n = 39;converse(n,ep,1)/n
% ans = 0.3334
% ep/(n/3)=  0.0012




